Context-Aware Streaming Perception in Dynamic Environments

Efficient vision works maximize accuracy under a latency budget. These works evaluate accuracy offline, one image at a time. However, real-time vision applications like autonomous driving operate in streaming settings, where ground truth changes between inference start and finish. This results in a significant accuracy drop. Therefore, a recent work proposed to maximize accuracy in streaming settings on average. In this paper, we propose to maximize streaming accuracy for every environment context. We posit that scenario difficulty influences the initial (offline) accuracy difference, while obstacle displacement in the scene affects the subsequent accuracy degradation. Our method, Octopus, uses these scenario properties to select configurations that maximize streaming accuracy at test time. Our method improves tracking performance (S-MOTA) by 7.4% over the conventional static approach. Further, performance improvement using our method comes in addition to, and not instead of, advances in offline accuracy.

==> check_spelling.sh <==
#!/bin/bash
aspell -c -t abstract.tex
aspell -c -t sections/intro-v7.tex
aspell -c -t sections/problem-setup-v2.tex
aspell -c -t sections/methods.tex
aspell -c -t sections/evaluation.tex
aspell -c -t sections/evaluation-main-results.tex
aspell -c -t sections/evaluation-explainability.tex
aspell -c -t sections/evaluation-ablations.tex
aspell -c -t sections/evaluation-runtime-analysis.tex
aspell -c -t sections/related_v2.tex
aspell -c -t sections/conclusions.tex


==> weasel.sh <==
#!/bin/bash
 
weasels="many|various|very|fairly|several|extremely\
|exceedingly|quite|remarkably|few|surprisingly\
|mostly|largely|huge|tiny|((are|is) a number)\
|excellent|interestingly|significantly\
|substantially|clearly|vast|relatively|completely"
 
wordfile=""
 
# Check for an alternate weasel file
if [ -f $HOME/etc/words/weasels ]; then
    wordfile="$HOME/etc/words/weasels"
fi
 
if [ -f $WORDSDIR/weasels ]; then
    wordfile="$WORDSDIR/weasels"
fi
 
if [ -f words/weasels ]; then
    wordfile="words/weasels"
fi
 
if [ ! "$wordfile" = "" ]; then
    weasels="xyzabc123";
    for w in `cat $wordfile`; do
        weasels="$weasels|$w"
    done
fi
 
 
if [ "$1" = "" ]; then
 echo "usage: `basename $0` <file> ..."
 exit
fi
 
egrep -i -n --color "\\b($weasels)\\b" $*
 
exit $?

